The SPHEREx Sky Simulator: Science Data Modeling for the First All-Sky Near-Infrared Spectral Survey

We describe the SPHEREx Sky Simulator, a software tool designed to model science data for NASA's SPHEREx mission that will carry out a series of all-sky spectrophotometric surveys at $\sim$6'' spatial resolution in 102 spectral channels spanning 0.75 to 5 $\mu$m. The Simulator software implements models for astrophysical emission, instrument characteristics, and survey strategy to generate realistic infrared sky scenes as they will be observed by SPHEREx. The simulated data includes a variety of realistic noise and systematic effects that are estimated using up-to-date astrophysical measurements and information from pre-launch instrument characterization campaigns. Through the pre-flight mission phases the Simulator has been critical in predicting the impact of various effects on SPHEREx science performance, and has played an important role guiding the development of the SPHEREx data analysis pipeline. In this paper, we describe the \skysim\ architecture, pre-flight instrument and sky models, and summarize high-level predictions from the Simulator, including a pre-launch prediction for the 5$\sigma$ point source sensitivity of SPHEREx, which we estimate to be $m_{\rm AB}$ 18.5--19 from 0.75 to 3.8~$\mu$m and $m_{\rm AB}$ 16.6--18 from 3.8 to 5 $\mu$m, with the sensitivity limited by the zodiacal light background at all wavelengths. In the future, on-orbit data will be used to improve the Simulator, which will form the basis of a variety of forward-modeling tools that will be used to model myriad instrumental and astrophysical processes to characterize their systematic effects on our final data products and analyses.

==> fig/src/make_bandplot.py <==
import SPHEREx_InstrumentSimulator as SPinst
import matplotlib.pyplot as plt
import numpy as np

plt.style.use("sky_simulator.mplstyle")

BP_new = SPinst.Tabular_Bandpass()

det = 2

y = (np.linspace(0, 2048, num=18)[:-1] + 1024 / 17)[::-1]
x = np.ones(np.shape(y)) * 1024

wl, t = BP_new(x, y, sparse=True, array=det)

fig, (ax2, ax) = plt.subplots(nrows=1, ncols=2, figsize=(7, 2.625))

for i in np.arange(np.shape(wl)[0]):
    ypl = t[i, :]
    ypl /= ypl.max()
    ax.plot(wl[i, :], ypl, color="k")
ax.set_xlabel("$\lambda$ [$\mu$m]")
ax.set_ylabel("response")

# make the inset

xx, yy = np.meshgrid(np.arange(2048), np.arange(2048))
wl_new, t = BP_new(xx, yy, central_bandpass_only=True, array=det)
img = ax2.imshow(wl_new)
cs = ax2.contour(wl_new, levels=np.arange(1.1, 1.61, 0.1), colors="black", linewidths=0.5)
ax2.clabel(cs, fontsize=6)
ax2.set_xlabel("x [px]")
ax2.set_ylabel("y [px]")
plt.colorbar(
    img,
    ax=ax2,
    shrink=0.8,
    label="$\lambda$ [$\mu$m]",
    orientation="horizontal",
    location="top",
)
ax2.plot(x, y, "bx", ms=1)


plt.savefig(f"detector_{det}_channel_bandpasses.pdf", dpi=300)


==> fig/src/make_bandplot_with_channels.py <==
import SPHEREx_InstrumentSimulator as SPinst
import matplotlib.pyplot as plt
import numpy as np
from spherex_parameters import load_spherex_parameters

plt.style.use("sky_simulator.mplstyle")

BP_new = SPinst.Tabular_Bandpass()

det = 2

y = (np.linspace(0, 2048, num=18)[:-1] + 1024 / 17)[::-1]
x = np.ones(np.shape(y)) * 1024

wl, t = BP_new(x, y, sparse=True, array=det)

fig, (ax2, ax, ax3) = plt.subplots(
    nrows=1,
    ncols=3,
    figsize=(7, 2.625),
    width_ratios=[1, 1.2, 1],
)

for i in np.arange(np.shape(wl)[0]):
    ypl = t[i, :]
    ypl /= ypl.max()
    ax.plot(wl[i, :], ypl, color="k", lw=0.4)
ax.set_xlabel("$\lambda$ [$\mu$m]")
ax.set_ylabel("response")
ax.set_xlim(1.05, 1.7)
ax.set_aspect("equal")

xx, yy = np.meshgrid(np.arange(2048), np.arange(2048))
wl_new, t = BP_new(xx, yy, central_bandpass_only=True, array=det)
img = ax2.imshow(wl_new, cmap="Reds")
cs = ax2.contour(
    wl_new, levels=np.arange(1.1, 1.69, 0.1), colors="black", linewidths=0.5
)
ax2.clabel(cs, fontsize=6)
ax2.set_xlabel("x [px]")
ax2.set_ylabel("y [px]")
plt.colorbar(
    img,
    ax=ax2,
    shrink=0.8,
    label="$\lambda$ [$\mu$m]",
    orientation="horizontal",
    location="top",
)
ax2.plot(x, y, "bx", ms=1)
ax2.set_aspect("equal")

spherex_parameters = load_spherex_parameters()


xx, yy = np.meshgrid(np.arange(2048), np.arange(2048))
wl_new, t = BP_new(xx, yy, central_bandpass_only=True, array=det)
ChannelMap = np.zeros_like(wl_new)
labels = []
for chidx in spherex_parameters["spectral_channel"]["channel"]["value"]:
    chdet = spherex_parameters["spectral_channel"]["band"]["value"][chidx - 1]
    if chdet == det:
        lmin = spherex_parameters["spectral_channel"]["lmin"]["value"][chidx - 1]
        lmax = spherex_parameters["spectral_channel"]["lmax"]["value"][chidx - 1]
        ii = (wl_new >= lmin) & (wl_new < lmax)
        ChannelMap[ii] = chidx
        labels.append(
            spherex_parameters["spectral_channel"]["lmean"]["value"][chidx - 1]
        )
mm = np.min(ChannelMap[ChannelMap > 0]) + 1
ChannelMap[ChannelMap > 0] -= mm

ax3.contour(ChannelMap, colors="k", levels=17, linewidths=0.4)
ax3.set_xlim(0, 2048)
ax3.set_ylim(0, 2048)

for i in np.arange(len(labels)):
    ax3.text(
        800, 2020 - (i + 1) * (2048 / 17.45), f"{labels[i]:0.3f} $\mu$m", fontsize=6
    )

ax3.set_xlabel("x [px]")
ax3.set_ylabel("y [px]")
ax3.set_aspect("equal")
plt.subplots_adjust(wspace=0.17)
plt.savefig(f"detector_{det}_bandpasses_channels.pdf", dpi=300)


==> fig/src/make_psfplot.py <==
import SPHEREx_InstrumentSimulator as SPinst
from SPHEREx_Simulator_Tools import data_filename, SPHEREx_Logger
import numpy as np
import matplotlib.pyplot as plt
import SPHEREx_SkySimulator as SPsky
import SPHEREx_ObsSimulator as SPobs
from spherex_parameters import load_spherex_parameters
import astropy.units as u
from matplotlib.colors import LogNorm

plt.style.use("sky_simulator.mplstyle")

det = 2

# get the PSF model; that's all that matters here
fname = data_filename(f"psf/simulated_PSF_database_centered_v3.fits")
psf_downsamp = 2
oversamp = 20 // psf_downsamp
trim = 32
PSF = SPinst.PSF(
    fname,
    downsample_by_array={
        1: psf_downsamp,
        2: psf_downsamp,
        3: psf_downsamp,
        4: psf_downsamp,
        5: psf_downsamp,
        6: psf_downsamp,
    },
    trim_by_array={1: trim, 2: trim, 3: trim, 4: trim, 5: trim, 6: trim},
    preload_psf=True,
    precompute_downscale=True,
)
spherex_parameters = load_spherex_parameters()

flat_files = [
    data_filename(f"spherex_lab2_flat_detector_{i}.fits.gz") for i in range(1, 7)
]
dark_files = [data_filename(f"dark_template_{i}_v0.4.fits.gz") for i in range(1, 7)]
Instrument = SPinst.Instrument(
    instrument_data=spherex_parameters,
    psf=PSF,
    flat_field=flat_files,
    dark_current=dark_files,
    noise_model=SPinst.Noise_TVAC4(),
    dark_current_model=SPinst.poisson_dark_current,
    lvf_model=SPinst.Tabular_Bandpass(),
)

SPHEREx_Pointings = SPobs.Pointings(
    input_file=data_filename("spherex_test_single_pointing.fits"), Gaussian_jitter=0.0
)
SPHEREx_Obs = SPsky.Scene(
    SPHEREx_Pointings,
    dgl_model=SPsky.DGLCalculator(),
    zodi_model=SPsky.zodicalc.ModifiedKelsallModelWithHPFT(),
)
SPHEREx_Obs.objects(
    star_catalog=data_filename("Gaia_Wise_test.fits"), catalog_type="fluxtable-gaiawise"
)

pointing_id, jd, ra, dec = SPHEREx_Pointings.pointing(0)

detector_hires_scene = Instrument.array_scene(
    pointing_id,
    jd,
    ra,
    dec,
    array=det,
    oversample=oversamp,
    projection="TAN",
)
SPHEREx_Obs.add_objects(detector_hires_scene, Instrument, chunk_size=10000)

# set up the plot
fig, (ax1, ax2, ax3) = plt.subplots(nrows=1, ncols=3, figsize=(7, 2.625))

# Panel 1: plot the source delta functions

nx_spherex = 17
nx = nx_spherex * oversamp

noffset_spherex = 96
noffset = noffset_spherex * oversamp

nyoffset_spherex = 93
nyoffset = nyoffset_spherex * oversamp


z = detector_hires_scene.data.value[noffset : noffset + nx, nyoffset : nyoffset + nx]
unitstr = detector_hires_scene.data.unit
img = ax1.imshow(
    z, norm=LogNorm(vmin=0.001, vmax=0.1), rasterized=True, interpolation="nearest"
)

# make a grid at SPHEREx resolution
val = -0.5
while val < nx:
    if val >= 0:
        ax1.axhline(y=val, linewidth=0.1, color="k")
        ax1.axvline(x=val, linewidth=0.1, color="k")
    val += oversamp

ax1.set_xlabel("x [px]")
ax1.set_ylabel("y [px]")
plt.colorbar(
    img,
    ax=ax1,
    shrink=0.8,
    label=unitstr,
    orientation="horizontal",
    location="top",
)

# Panel 2:  plot the source convolved with a PSF
Instrument.apply_psf(detector_hires_scene)

z = detector_hires_scene.data.value[noffset : noffset + nx, nyoffset : nyoffset + nx]
unitstr = detector_hires_scene.data.unit
img = ax2.imshow(
    z, norm=LogNorm(vmin=1e-5, vmax=1), rasterized=True, interpolation="nearest"
)

# make a grid at SPHEREx resolution
val = -0.5
while val < nx:
    if val >= 0:
        ax2.axhline(y=val, linewidth=0.1, color="k")
        ax2.axvline(x=val, linewidth=0.1, color="k")
    val += oversamp

ax2.set_xlabel("x [px]")
# ax2.set_ylabel("y [px]")
plt.colorbar(
    img,
    ax=ax2,
    shrink=0.8,
    label=unitstr,
    orientation="horizontal",
    location="top",
)


# Panel 3: plot the downgraded sources
detector_image = detector_hires_scene.downsample()
z = detector_image.data.value[
    noffset_spherex : noffset_spherex + nx_spherex,
    nyoffset_spherex : nyoffset_spherex + nx_spherex,
]
unitstr = detector_image.data.unit
img = ax3.imshow(
    z, norm=LogNorm(vmin=1e-5, vmax=1), rasterized=True, interpolation="nearest"
)
ax3.set_xlabel("x [px]")
# ax3.set_ylabel("y [px]")
plt.colorbar(
    img,
    ax=ax3,
    shrink=0.8,
    label=unitstr,
    orientation="horizontal",
    location="top",
)

# make a grid at SPHEREx resolution
val = -0.5
while val < nx_spherex:
    if val >= 0:
        ax3.axhline(y=val, linewidth=0.1, color="k")
        ax3.axvline(x=val, linewidth=0.1, color="k")
    val += 1

plt.savefig(f"detector_{det}_source_insertion.pdf", dpi=300)


==> fig/src/plot_foreground_seds.py <==
#!/usr/bin/env python
# This code makes the foreground SED figure for the simulator paper.
# March 2025, MZ, mbzsps@rit.edu

# import "standard" python modules
import os.path
from glob import glob

import astropy.units as u
import numpy as np
from astropy.time import Time
from astropy.coordinates import SkyCoord
import matplotlib.pyplot as plt

# begin by importing the SPHEREx modules - see the wiki for installation help
import SPHEREx_InstrumentSimulator as SPinst
import SPHEREx_ObsSimulator as SPobs
import SPHEREx_SkySimulator as SPsky
from spherex_parameters import load_spherex_parameters
from SPHEREx_Simulator_Tools import SPHEREx_Logger, data_filename

# load up the paper style file
plt.style.use("sky_simulator.mplstyle")

# Manually set a random seed just to be sure we get the same results every
# time. This can be changed, but for validation purposes it's good to start
# with argument '123'
np.random.seed(123)

# set up parameters for the simulation
npt_plot = 256  #how many wavelength points we get between 0.75 and 5 um
n_subset = 256  # how many random pointings we draw from
zl_spec_keep = np.zeros([n_subset,npt_plot]) # this will hold the ZL sims for aggregation at the end
wls = np.linspace(0.75,5,npt_plot) # wavelength grid to use

# set up plot frame
fig,ax = plt.subplots()

# only need the pointing files here
FILES = dict(pointing="data/spherex_survey_plan_R3.1.1.fits")

# Set up a Logger.
# Note the options here are to send the output to a text file which would be
# passed as a string, and whether to keep or supress debugging (more detailed)
# log information on the output
Logger = SPHEREx_Logger(filename=None, debug=False)

# Read in an example SPHEREx boresight pointing, and then build an object from
# that file. Note that the file (and many other large lookups used in this
# simulator) is housed in SPHEREx-Sky-Simulator/py/data/
Logger.info("Loading pointing file...")
SPHEREx_Pointings = SPobs.Pointings(
    input_file=FILES["pointing"], Gaussian_jitter=0.0, Logger=Logger
)

#  Pull n_subset worth of random pointings out of this set here
idx = np.random.choice(len(SPHEREx_Pointings.pointing_table),size=n_subset,replace=False)
SPHEREx_Pointings.pointing_table = SPHEREx_Pointings.pointing_table[idx]

# Store the list of exposures as a variable since we use it as an argument
# (e.g., in the jitter model)
pointing_list = np.arange(len(SPHEREx_Pointings.pointing_table))

# calculate the models
zodi_model = SPsky.zodicalc.ModifiedKelsallModelWithHPFT()
dgl_model = SPsky.DGLCalculator()

# Define the simulated sky scene.
# N.B., this doesn't actually add in the components, it just instantiates the
# options we want. These models are actually implemented to create a sky scene
# in the loop below sky scene
Logger.info("Defining SPHEREx scene for this pointing set...")
SPHEREx_Obs = SPsky.Scene(
    SPHEREx_Pointings,
    #dgl_model=SPsky.DGLCalculator(Logger=Logger),
    zodi_model=SPsky.zodicalc.ModifiedKelsallModelWithHPFT(),
    Logger=Logger,
)

# Load instrument and project parameters as a dictionary. These are coming from
# the SPHEREx-Parameters repository - see the installation instructions on the
# wiki for assistance.
#Logger.info("Loading instrument parameters...")
#spherex_parameters = load_spherex_parameters()
# Store the number of samples in an exposure as a variable since we use it as
# an argument often
#n_frame = spherex_parameters["readout"]["n_samp"]["value"]

# Loop over pointings and arrays
for i_pointing, array_index in SPHEREx_Obs.get_jobs(0, 1, arrays=[1]):
    
    # Pulls out the information for this pointing in the loop
    pointing_id, jd, ra, dec = SPHEREx_Pointings.pointing(i_pointing)

    # and tell me what you're up to
    Logger.info(
        "Simulating pointing ID {} JD {} Boresight RA,DEC = {}, {}  SPHEREx array {}".format(
            pointing_id, jd, ra, dec, array_index
        )
    )

    # make this into a form the modeling software likes - it's all the
    # same point on the sky, so we will retrieve the purely SED information
    # (this is not like how this is typically used)
    ra = ra * np.ones(npt_plot)
    dec = dec * np.ones(npt_plot)

    # get the location and date
    cc = SkyCoord(ra,dec,frame="icrs",unit="deg")
    obstime = Time(jd, format="jd", scale="utc")

    # call the model
    r = zodi_model(obstime, cc, wls)
    # give it units
    zl_spec = r << u.MJy / u.sr
    # save it for aggregation
    zl_spec_keep[i_pointing,:] = zl_spec

# now we're out of the sim loop, we want to aggregate the ZL models
# to plot them
zl_spec_hist = np.zeros([100,npt_plot]) # holds the aggregated info
intensity_bins = np.linspace(-1.5,0.0,100) # sets up a binning axis for the ZL brightnesses

# loop through the wavelength bins
for icnt in np.arange(npt_plot):

    # histogram this bin and save it
    thishist,bin_edges = np.histogram(np.log10(np.squeeze(zl_spec_keep[:,icnt])),bins=100,range=(-1.5,0.0))
    zl_spec_hist[:,icnt] = thishist

# need an X and Y axis for the contour plot
wls_X,Inu_Y = np.meshgrid(wls,intensity_bins)

# now do the DGL model - since this is being normalized differently,
# we just pick a random spot on the sky and rely on the fact it's a
# single place to get the SED right
dgl = dgl_model(cc,wls)

# plot the ZL models
ax.contourf(wls_X,Inu_Y,zl_spec_hist)

# twin the axis so we can plot dgl differently
ax2 = ax.twinx()

# plot the dgl - 13 is an arbitrary normalization factor to get 
# it into the right units, see Sano et al 2016.
ax2.plot(wls,13.*dgl/dgl.max(),color='r')

# axes labels
ax.set_xlabel(r"$\lambda$ [$\mu$m]")
ax.set_ylabel(r"$\log_{10}( I_{\nu}$ $[$MJy sr$^{-1}])$")
ax2.set_ylabel(r"$\nu b_{\lambda}$ $[$nW m$^{-2}$ sr$^{-1}$ / MJy sr$^{-1}]$")

#plt.show()
plt.savefig("foreground_sed.pdf",dpi=300)

# done


==> fig/src/plot_quickcatalog_example_obswl.py <==
"""Make a plot displaying the observation wavelength vs. time using QuickCatalog."""

# Import modules
import matplotlib as mpl
import numpy as np
import SPHEREx_InstrumentSimulator as SPinst
import SPHEREx_ObsSimulator as SPobs
import SPHEREx_SkySimulator as SPsky
from astropy import units as u
from astropy.coordinates import SkyCoord
from matplotlib import pyplot as plt
from spherex_parameters import load_spherex_parameters
from SPHEREx_Simulator_Tools import data_filename

plt.style.use("sky_simulator.mplstyle")


def get_qc_obscat():
    # Instantiate the `Pointings` class
    pointings = SPobs.Pointings(
        input_file=data_filename("survey_plan"),
        Gaussian_jitter=0.0,
        roll_angle="psi2",
    )

    # Instantiate the `Instrument` class
    spherex_params = load_spherex_parameters()
    psfs = SPinst.PSF(
        data_filename("psf_centered"),
        downsample_by_array={i: 4 for i in range(1, 7)},
        trim_by_array={i: 32 for i in range(1, 7)},
        preload_psf=True,
        precompute_downscale=True,
    )
    inst = SPinst.Instrument(
        instrument_data=spherex_params,
        psf=psfs,
        noise_model=SPinst.white_noise,
        dark_current_model=SPinst.poisson_dark_current,
        lvf_model=SPinst.Tabular_Bandpass(),
    )

    # Instantiate the `Scene` class
    scene = SPsky.Scene(
        pointings, zodi_model=SPsky.zodicalc.ModifiedKelsallModelWithHPFT(),
    )

    # Instantiate the `QuickCatalog` class
    qc = SPsky.QuickCatalog(Pointings=pointings, Instrument=inst, Scene=scene)

    # Instantaite the `Catalog_to_Simulate` class and add a source, GD71, with dummy
    # spectrum
    sources = SPsky.Catalog_to_Simulate()
    name = "GD71"
    sources.Names.append(name)
    sources.Coordinates[name] = SkyCoord(
        88.1150833333333 * u.deg, 15.8870083333333 * u.deg, frame="icrs",
    )
    sources.Spectra[name] = {
        "lambda": np.array([0.0, 10.0]), "FLUX": np.array([1.0, 1.0]),
    }
    sources.flux_unit[name] = u.Jy

    obs_cat, _ = qc(sources)

    # Insert a column of survey day
    obs_cat.add_column(
        obs_cat["JD"] - pointings.pointing_table["time"][0], name="SURVEY_DAY",
    )

    return obs_cat


def _main():
    # Set and parse command-line options and arguments
    import argparse

    parser = argparse.ArgumentParser(description=__doc__)
    parser.parse_args()

    # Get the observation catalog from QuickCatalog
    obs_cat = get_qc_obscat()

    # Select data taken within 365 days
    survey_day = obs_cat["SURVEY_DAY"]
    selected = survey_day < 365.0
    survey_day = survey_day[selected]
    wavelength = obs_cat["WAVELENGTH"][selected]

    # Prepare canvas
    fig = plt.figure(figsize=(7.0, 2.625))

    aday = 0.0172  # Fractional figure size of a suvey day
    ndays_spc = 0.6  # Horizontal spacing between axes in number of days
    wl_range = (0.60, 5.2)  # Range of the wavelength (y-axis)

    axes_left = 0.07
    axes_bottom = 0.15
    axes_height = 0.8
    rect = [axes_left, axes_bottom, 0, axes_height]

    ndays_ax4 = 0.0
    vert_tilde_pos = np.array([])

    for iax, day_range in enumerate([(0, 6), (156, 176), (329, 354)]):
        # Number of days for this axes
        ndays = day_range[1] - day_range[0]
        ndays_ax4 += ndays
        if len(vert_tilde_pos) == 0:
            vert_tilde_pos = np.array([day_range[1], day_range[1] + ndays_spc])
        else:
            vert_tilde_pos = np.concatenate(
                [vert_tilde_pos, vert_tilde_pos[-2:] + ndays + ndays_spc],
            )

        # Set the width of this axes
        rect[2] = aday * ndays

        # Add an axes to the figure
        ax = fig.add_axes(rect)
        ax.plot(survey_day, wavelength, ".", markersize=4)
        ax.set_xlim(*day_range)
        ax.set_ylim(*wl_range)

        ax.spines.right.set_visible(False)
        if iax == 0:
            ax.yaxis.tick_left()
            ax.yaxis.set_ticks(np.arange(1.0, 5.01, 1.0))
            ax.set_ylabel(r"Wavelength [$\mu$m]")
        else:
            ax.spines.left.set_visible(False)
            ax.yaxis.set_ticks([])

        # Set the left coordinate of next axes
        rect[0] = ax.get_position().x1 + aday * ndays_spc

    # Plot vertical tildes to indicate discontinuous x-axis ranges
    ndays_tilde_amp = 0.4
    ndays_ax4 += iax * ndays_spc + 2 * ndays_tilde_amp
    rect[0] = axes_left
    rect[2] = aday * ndays_ax4
    ax4 = fig.add_axes(rect, facecolor="none", frame_on=False)

    tilde_y = np.linspace(*wl_range, num=100)
    tilde_x = ndays_tilde_amp * np.sin(
        2.0 * np.pi * (tilde_y - wl_range[0]) / (wl_range[1] - wl_range[0]),
    )
    for x in vert_tilde_pos[:-1]:
        ax4.plot(tilde_x + x, tilde_y, "-", color="#b0b0b0", linewidth=0.8)

    ax4.set_xlim(0, ndays_ax4)
    ax4.set_ylim(*wl_range)
    ax4.set_xticks([])
    ax4.set_yticks([])

    # Insert the x-axis label as a figure text
    bbox = ax4.get_position()
    fig.text(
        0.5 * (bbox.x0 + bbox.x1),
        0.45 * bbox.y0,
        "Survey Day",
        size=mpl.rcParams["axes.labelsize"],
        horizontalalignment="center",
        verticalalignment="top",
    )

    fig.savefig("quickcatalog_example_obswl-2.pdf")


if __name__ == "__main__":
    _main()

